Generating fMRI volumes from T1-weighted volumes using 3D CycleGAN

Registration between an fMRI volume and a T1-weighted volume is challenging, since fMRI volumes contain geometric distortions. Here we present preliminary results showing that 3D CycleGAN can be used to synthesize fMRI volumes from T1-weighted volumes, and vice versa, which can facilitate registration.

==> makeplots.m <==
close all
clear all
clc

addpath('/home/andek67/Research_projects/nifti_matlab')


